An Exact Rounds-versus-Queries Trade-off for Pointer Chasing, Machine-Checked in Lean 4

A deterministic query algorithm with $d$ rounds submits $d$ batches of queries, each chosen from the answers to earlier batches. Canonne and Gur asked for general bounds on the cost of removing rounds. For $k$-step pointer chasing over $k$ tables of $m \geq 2$ entries we determine this cost exactly: for $1 \leq d \leq k$, the least worst-case number of queries with at most $d$ rounds is exactly $(k-d)m+d$, so every round removed costs exactly $m-1$ queries, which is what the naive merging of two consecutive rounds pays. The lower bound uses an adversary that answers every query with the queried index, except at the first unread cell of the chain. The model, the problem and the theorem are formalised in Lean 4 without Mathlib, with no sorry and only the axioms propext and Quot.sound; an exhaustive search confirms the formula for small parameters.

==> anc/README.md <==
# An exact rounds-versus-queries trade-off for pointer chasing

Companion code for the paper *An Exact Rounds-versus-Queries Trade-off for Pointer Chasing,
Machine-Checked in Lean 4* (Rafig Huseynzade, arXiv:2510.08577).

**The result.** An algorithm reads its input through an interface, in rounds: the cells of a round
are chosen from the answers of earlier rounds only. For k-step pointer chasing over k tables of
m ≥ 2 entries, the least worst-case number of reads with at most d rounds is exactly (k − d)·m + d
for 1 ≤ d ≤ k, exactly k for d ≥ k, and no strategy with 0 rounds decides the problem.

## Lean 4 formalisation (`lean/`)

Lean core only (no Mathlib), toolchain pinned in `lean/lean-toolchain` (v4.22.0).

```
cd lean
lake build
```

| file | content |
|---|---|
| `PsiTM.lean` | the model: strategies `Strat`, `restrict`, `eval`, `Depth`, `Cost`; pointer chasing `follow`, `L`; the strategy `ub` (k rounds, k reads); and the weaker zero-adversary bound of Section 6.1 of the paper (`adv`, `lower_bound`) |
| `PsiTMUpper.lean` | the strategy `ubD d` with `d` rounds and `(k − d)m + d` reads, and its correctness (`ubD_spec`, Proposition 5.1) |
| `PsiTMExact.lean` | the identity adversary (`play`) and the lower bound in cost form (`lower_moves`, `exact_lower`, `no_rounds`, Proposition 6.1) |
| `PsiTMTradeoff.lean` | the main theorem, both halves together: `tradeoff` (1 ≤ d ≤ k) and `tradeoff_deep` (d ≥ k) |

No `sorry`, no `axiom`; `#print axioms` reports `[propext, Quot.sound]` for `tradeoff`,
`tradeoff_deep` and `no_rounds`. To check this, run `lake env lean Check.lean` in `lean/` on a
file `Check.lean` containing `import PsiTMTradeoff` followed by `#print axioms PsiTM.tradeoff`,
`#print axioms PsiTM.tradeoff_deep` and `#print axioms PsiTM.no_rounds`. In the Lean statements `n = k − 1` and `M = m`. Section 7 of the
paper lists exactly which statements are formalised and which are proved on paper only.

## Python (`python/`)

`pointer_chasing.py` reproduces the computational checks of Appendix A (Python 3.8+, no packages):

```
python pointer_chasing.py minimax     # exact least cost with d rounds, search over all strategies
python pointer_chasing.py adversary   # the identity adversary against every batch sequence
python pointer_chasing.py             # both
```

The script exits with status 0 if every check passes. The full run takes about ten minutes on a
laptop, most of it in the largest adversary case, (k, m) = (6, 2).


==> anc/lean/PsiTM.lean <==
/-!
# Psi-TM — the model, pointer chasing, and the zero adversary

* A machine never sees its input directly. It reads cells through an interface, in **rounds**: in
  each round it submits a list of cells, chosen as a function of the answers of earlier rounds only,
  and receives all their values together. A strategy is a tree of such rounds (`Strat`).
* `Depth s d`: every branch of `s` uses at most `d` rounds; `Cost s c`: every branch reads at most
  `c` cells (a cell read twice counts twice). Both are measured on the strategy tree, as for
  decision trees.
* Witness: `(n+1)`-step pointer chasing. The input is `n+1` tables of `M` columns, values in `Fin M`;
  `a_0 = 0`, `a_{j+1} = x(j, a_j)` for `j < n`, and the input is accepted iff `x(n, a_n) ≠ 0`.

This file also formalises a variant of the zero adversary of Section 6.1 of the paper (`adv`): it
answers `0` on every cell off the chain and fixes the next link after every round, at a column the
strategy has not read. `lower_bound` shows that with `n` rounds no strategy reading fewer than `M` cells on every
branch decides the language; `hierarchy` pairs this with the strategy `ub`, which uses `n+1` rounds
of one read each. These bounds are weaker than the paper's results and are not used by them. The
paper's main theorem, the exact trade-off, is `tradeoff` in `PsiTMTradeoff.lean`;
`PsiTMUpper.lean` and `PsiTMExact.lean` prove its two halves.

Lean core only (no Mathlib). No `sorry`, no `axiom`; `#print axioms lower_bound` reports
`[propext, Quot.sound]`.
-/

namespace PsiTM

/-! ## Strategies, depth, cost — for any cell type `C` and value type `V` -/

/-- `out b` halts with verdict `b`. `ask Q f` reads the cells `Q` in one round and continues with
`f`, which receives the input restricted to `Q` (see `restrict`). -/
inductive Strat (C V : Type) where
  | out : Bool → Strat C V
  | ask : List C → ((C → V) → Strat C V) → Strat C V

section General

variable {C V : Type} [DecidableEq C]

/-- The answers of a round: the input on the cells read, the default `v0` elsewhere. A
continuation therefore learns exactly the values of the cells it asked for. -/
def restrict (v0 : V) (Q : List C) (x : C → V) : C → V :=
  fun c => if c ∈ Q then x c else v0

/-- Run a strategy on an input. -/
def eval (v0 : V) : Strat C V → (C → V) → Bool
  | .out b, _ => b
  | .ask Q f, x => eval v0 (f (restrict v0 Q x)) x

/-- `Depth s d`: every branch of `s` uses at most `d` rounds. -/
inductive Depth : Strat C V → Nat → Prop where
  | out (b : Bool) (d : Nat) : Depth (.out b) d
  | ask (Q : List C) (f : (C → V) → Strat C V) (d : Nat) :
      (∀ y, Depth (f y) d) → Depth (.ask Q f) (d + 1)

/-- `Cost s c`: every branch of `s` reads at most `c` cells. -/
inductive Cost : Strat C V → Nat → Prop where
  | out (b : Bool) (c : Nat) : Cost (.out b) c
  | ask (Q : List C) (f : (C → V) → Strat C V) (c : Nat) :
      Q.length ≤ c → (∀ y, Cost (f y) (c - Q.length)) → Cost (.ask Q f) c

theorem restrict_of_mem (v0 : V) (Q : List C) (x : C → V) {c : C} (h : c ∈ Q) :
    restrict v0 Q x c = x c := by
  simp [restrict, h]

end General

/-! ## Pointer chasing -/

section PointerChasing

variable {n M : Nat} [NeZero M]

/-- Cells: table index `0..n`, column `0..M-1`. -/
abbrev Cell (n M : Nat) := Fin (n + 1) × Fin M
/-- Inputs assign a value in `Fin M` to every cell. -/
abbrev Inp (n M : Nat) := Cell n M → Fin M

def zero : Fin M := ⟨0, Nat.pos_of_neZero M⟩

/-- The last table: the input is accepted iff its entry at the end of the chain is non-zero. -/
def last (n : Nat) : Fin (n + 1) := ⟨n, Nat.lt_succ_self n⟩

/-- Follow the chain from table `t` at column `a`, with `f` pointer links still to take. -/
def follow (x : Inp n M) : Nat → Nat → Fin M → Bool
  | 0, _, a => (x (last n, a)).val != 0
  | f + 1, t, a =>
    if h : t < n then follow x f (t + 1) (x (⟨t, by omega⟩, a))
    else (x (last n, a)).val != 0

/-- The witness language: `a_0 = 0`, `a_{j+1} = x(j, a_j)`, accept iff `x(n, a_n) ≠ 0`. -/
def L (x : Inp n M) : Bool := follow x n 0 zero

/-! ### Upper bound: `n+1` rounds, one read per round -/

/-- From table `t` at column `a`, with `f` links left: read `(t, a)`, move to the answer. -/
def ubFrom : Nat → Nat → Fin M → Strat (Cell n M) (Fin M)
  | 0, _, a => .ask [(last n, a)] (fun y => .out ((y (last n, a)).val != 0))
  | f + 1, t, a =>
    if h : t < n then
      .ask [(⟨t, by omega⟩, a)] (fun y => ubFrom f (t + 1) (y (⟨t, by omega⟩, a)))
    else
      .ask [(last n, a)] (fun y => .out ((y (last n, a)).val != 0))

/-- The depth-`(n+1)` decider. -/
def ub : Strat (Cell n M) (Fin M) := ubFrom n 0 zero

omit [NeZero M] in
theorem ubFrom_depth (f t : Nat) (a : Fin M) : Depth (ubFrom (n := n) f t a) (f + 1) := by
  induction f generalizing t a with
  | zero => exact Depth.ask _ _ 0 (fun _ => Depth.out _ _)
  | succ f ih =>
    unfold ubFrom
    split
    · exact Depth.ask _ _ _ (fun _ => ih _ _)
    · exact Depth.ask _ _ _ (fun _ => Depth.out _ _)

omit [NeZero M] in
theorem ubFrom_cost (f t : Nat) (a : Fin M) : Cost (ubFrom (n := n) f t a) (f + 1) := by
  induction f generalizing t a with
  | zero => exact Cost.ask _ _ 1 (by simp) (fun _ => Cost.out _ _)
  | succ f ih =>
    unfold ubFrom
    split
    · refine Cost.ask _ _ _ (by simp) (fun _ => ?_)
      simpa using ih _ _
    · exact Cost.ask _ _ _ (by simp) (fun _ => Cost.out _ _)

theorem ubFrom_eval (x : Inp n M) (f t : Nat) (a : Fin M) :
    eval zero (ubFrom f t a) x = follow x f t a := by
  induction f generalizing t a with
  | zero =>
    simp [ubFrom, eval, follow, restrict_of_mem]
  | succ f ih =>
    unfold ubFrom follow
    split
    · simp only [eval]
      rw [restrict_of_mem _ _ _ (List.mem_singleton_self _)]
      exact ih _ _
    · simp [eval, restrict_of_mem]

theorem ub_depth : Depth (ub (n := n) (M := M)) (n + 1) := ubFrom_depth _ _ _
theorem ub_cost : Cost (ub (n := n) (M := M)) (n + 1) := ubFrom_cost _ _ _
theorem ub_correct (x : Inp n M) : eval zero ub x = L x := ubFrom_eval x _ _ _

/-! ### A pigeonhole principle for columns

Core's `List.erase` lemmas depend on `Classical.choice`; to keep the development within `propext` and
`Quot.sound`, the one removal operation the pigeonhole argument needs is defined and proved here. -/

/-- Remove the first occurrence of `v`. -/
def rm (v : Fin M) : List (Fin M) → List (Fin M)
  | [] => []
  | x :: xs => if x = v then xs else x :: rm v xs

omit [NeZero M] in
theorem length_rm (v : Fin M) : ∀ (l : List (Fin M)), v ∈ l → (rm v l).length + 1 = l.length
  | [], h => nomatch h
  | x :: xs, h => by
    unfold rm
    by_cases hx : x = v
    · rw [if_pos hx]
      rfl
    · rw [if_neg hx]
      have hv : v ∈ xs := by
        cases h with
        | head => exact absurd rfl hx
        | tail _ h' => exact h'
      have := length_rm v xs hv
      show (rm v xs).length + 1 + 1 = xs.length + 1
      omega

omit [NeZero M] in
theorem mem_rm (v c : Fin M) (hne : c ≠ v) : ∀ (l : List (Fin M)), c ∈ l → c ∈ rm v l
  | [], h => nomatch h
  | x :: xs, h => by
    unfold rm
    by_cases hx : x = v
    · rw [if_pos hx]
      cases h with
      | head => exact absurd hx hne
      | tail _ h' => exact h'
    · rw [if_neg hx]
      cases h with
      | head => exact List.Mem.head _
      | tail _ h' => exact List.Mem.tail _ (mem_rm v c hne xs h')

omit [NeZero M] in
theorem le_length_of_covers : ∀ (k : Nat) (Lc : List (Fin M)),
    k ≤ M → (∀ c : Fin M, c.val < k → c ∈ Lc) → k ≤ Lc.length
  | 0, _, _, _ => Nat.zero_le _
  | k + 1, Lc, hk, h => by
    have hmem : (⟨k, by omega⟩ : Fin M) ∈ Lc := h _ (Nat.lt_succ_self k)
    have ih := le_length_of_covers k (rm ⟨k, by omega⟩ Lc) (by omega) (fun c hc => by
      have hne : c ≠ (⟨k, by omega⟩ : Fin M) := by
        intro hce
        have : c.val = k := congrArg Fin.val hce
        omega
      exact mem_rm _ c hne Lc (h c (by omega)))
    have := length_rm _ Lc hmem
    omega

omit [NeZero M] in
theorem mem_finRange' (c : Fin M) : c ∈ List.finRange M := by
  rw [List.mem_iff_getElem]
  exact ⟨c.val, by simp, by simp⟩

/-- The columns of table `j` that occur in `R`. -/
def colsIn (j : Nat) (R : List (Cell n M)) : List (Fin M) :=
  R.filterMap (fun p => if p.1.val = j then some p.2 else none)

/-- The least column of table `j` not read in `R` (the default if there is none). -/
def fresh (j : Nat) (R : List (Cell n M)) : Fin M :=
  ((List.finRange M).find? (fun c => !((colsIn j R).contains c))).getD zero

/-- If fewer than `M` cells have been read, `fresh j R` is a column of table `j` not read. -/
theorem fresh_spec (j : Nat) (R : List (Cell n M)) (hR : R.length < M) :
    ∀ p ∈ R, p.1.val = j → p.2 ≠ fresh j R := by
  intro p hp hj heq
  have hin : p.2 ∈ colsIn j R := by
    simp only [colsIn, List.mem_filterMap]
    exact ⟨p, hp, by simp [hj]⟩
  have hlen : (colsIn j R).length < M :=
    Nat.lt_of_le_of_lt (List.length_filterMap_le _ _) hR
  cases hfind : (List.finRange M).find? (fun c => !((colsIn j R).contains c)) with
  | none =>
    rw [List.find?_eq_none] at hfind
    have hcov : M ≤ (colsIn j R).length :=
      le_length_of_covers M (colsIn j R) (Nat.le_refl _) (fun c _ => by
        have := hfind c (mem_finRange' c)
        simpa using this)
    omega
  | some c0 =>
    have hc0 := List.find?_some hfind
    simp only [fresh, hfind, Option.getD_some] at heq
    rw [heq] at hin
    simp [hin] at hc0

/-! ### The adversary -/

/-- Overwrite one coordinate of an address sequence. -/
def setAt (a : Nat → Fin M) (i : Nat) (v : Fin M) : Nat → Fin M :=
  fun j => if j = i then v else a j

/-- What the adversary answers in a round, once `a_0 .. a_r` are fixed: the cell `(j, a_j)` with
`j < r` holds `a_{j+1}`, every other cell holds `0`. -/
def prov (r : Nat) (a : Nat → Fin M) : Inp n M :=
  fun p => if p.1.val < r ∧ p.2 = a p.1.val then a (p.1.val + 1) else zero

/-- The input built from a full chain `a` and an answer value `b`. -/
def chainInput (a : Nat → Fin M) (b : Fin M) : Inp n M := fun p =>
  if p.1.val < n ∧ p.2 = a p.1.val then a (p.1.val + 1)
  else if p.1.val = n ∧ p.2 = a n then b else zero

/-- Once the strategy halts, the links not yet fixed are chosen fresh against everything read. -/
def fill (r : Nat) (a : Nat → Fin M) (R : List (Cell n M)) : Nat → Fin M :=
  fun j => if j ≤ r then a j else fresh j R

/-- The adversary. `r` rounds have been played, `a_0 .. a_r` are fixed in `a`, `R` lists the cells
read so far. After the next round it fixes `a_{r+1}` at a column of table `r+1` not yet read. -/
def adv : Strat (Cell n M) (Fin M) → Nat → (Nat → Fin M) → List (Cell n M) → (Nat → Fin M)
  | .out _, r, a, R => fill r a R
  | .ask Q f, r, a, R =>
    adv (f (restrict zero Q (prov (r + 1) (setAt a (r + 1) (fresh (r + 1) (R ++ Q))))))
      (r + 1) (setAt a (r + 1) (fresh (r + 1) (R ++ Q))) (R ++ Q)

/-- The verdict the strategy reaches on the adversary's path; it does not depend on `b`. -/
def advEval : Strat (Cell n M) (Fin M) → Nat → (Nat → Fin M) → List (Cell n M) → Bool
  | .out b, _, _, _ => b
  | .ask Q f, r, a, R =>
    advEval (f (restrict zero Q (prov (r + 1) (setAt a (r + 1) (fresh (r + 1) (R ++ Q))))))
      (r + 1) (setAt a (r + 1) (fresh (r + 1) (R ++ Q))) (R ++ Q)

/-- The adversary never changes a link it has already fixed. -/
theorem adv_agree (s : Strat (Cell n M) (Fin M)) :
    ∀ (r : Nat) (a : Nat → Fin M) (R : List (Cell n M)) (j : Nat), j ≤ r → adv s r a R j = a j := by
  induction s with
  | out b =>
    intro r a R j hj
    simp [adv, fill, hj]
  | ask Q f ih =>
    intro r a R j hj
    simp only [adv]
    rw [ih _ (r + 1) _ _ j (by omega)]
    simp only [setAt]
    split
    · omega
    · rfl

/-- Every link fixed after round `r` avoids every cell read up to round `r`. -/
theorem adv_avoid (s : Strat (Cell n M) (Fin M)) :
    ∀ (c r : Nat) (a : Nat → Fin M) (R : List (Cell n M)),
      Cost s c → R.length + c < M →
      ∀ p ∈ R, r < p.1.val → p.2 ≠ adv s r a R p.1.val := by
  induction s with
  | out b =>
    intro c r a R _ hlen p hp hr
    have hfill : adv (.out b) r a R p.1.val = fresh p.1.val R := by
      simp only [adv, fill]
      split
      · omega
      · rfl
    rw [hfill]
    exact fresh_spec _ R (by omega) p hp rfl
  | ask Q f ih =>
    intro c r a R hc hlen p hp hr
    cases hc with
    | ask _ _ _ hQ hf =>
      have hlen' : (R ++ Q).length < M := by simp; omega
      simp only [adv]
      by_cases hj : p.1.val = r + 1
      · rw [hj, adv_agree _ (r + 1) _ _ (r + 1) (Nat.le_refl _)]
        simp only [setAt]
        exact fresh_spec _ (R ++ Q) hlen' p (List.mem_append_left _ hp) hj
      · exact ih _ (c - Q.length) (r + 1) _ (R ++ Q) (hf _) (by simp; omega)
          p (List.mem_append_left _ hp) (by omega)

/-- On every cell a round reads, the real input and the adversary's provisional answers agree. -/
theorem cell_agree (A a' : Nat → Fin M) (r : Nat) (b : Fin M) (p : Cell n M)
    (hrn : r + 1 ≤ n)
    (hA : ∀ j, j ≤ r + 1 → A j = a' j)
    (hfresh : p.1.val = r + 1 → p.2 ≠ a' (r + 1))
    (hav : r + 1 < p.1.val → p.2 ≠ A p.1.val) :
    chainInput A b p = prov (r + 1) a' p := by
  simp only [chainInput, prov]
  by_cases hj : p.1.val < r + 1
  · rw [hA _ (by omega), hA (p.1.val + 1) (by omega)]
    have hjn : p.1.val < n := by omega
    by_cases hc : p.2 = a' p.1.val
    · simp [hjn, hj, hc]
    · have hnn : p.1.val ≠ n := by omega
      simp [hjn, hj, hc, hnn]
  · have hne : p.2 ≠ A p.1.val := by
      by_cases hj1 : p.1.val = r + 1
      · rw [hj1, hA _ (Nat.le_refl _)]
        exact hfresh hj1
      · exact hav (by omega)
    have h2 : ¬ (p.1.val = n ∧ p.2 = A n) := by
      rintro ⟨hn, hc⟩
      apply hne
      rw [hn]
      exact hc
    simp [hne, h2, hj]

/-- On the input built from the adversary's chain, the strategy follows the adversary's path. -/
theorem adv_eval (s : Strat (Cell n M) (Fin M)) :
    ∀ (c d r : Nat) (a : Nat → Fin M) (R : List (Cell n M)) (b : Fin M),
      Cost s c → R.length + c < M → Depth s d → r + d ≤ n →
      eval zero s (chainInput (adv s r a R) b) = advEval s r a R := by
  induction s with
  | out b' =>
    intro _ _ _ _ _ _ _ _ _ _
    rfl
  | ask Q f ih =>
    intro c d r a R b hc hlen hd hrd
    cases hc with
    | ask _ _ _ hQ hf =>
    cases hd with
    | ask _ _ d' hf' =>
      have hlen' : (R ++ Q).length < M := by simp; omega
      -- the adversary's next state
      let a' := setAt a (r + 1) (fresh (r + 1) (R ++ Q))
      let y0 : Cell n M → Fin M := restrict zero Q (prov (r + 1) a')
      let A := adv (f y0) (r + 1) a' (R ++ Q)
      have hAdef : adv (.ask Q f) r a R = A := rfl
      have hA : ∀ j, j ≤ r + 1 → A j = a' j := fun j hj => adv_agree _ _ _ _ j hj
      have hav : ∀ p ∈ R ++ Q, r + 1 < p.1.val → p.2 ≠ A p.1.val :=
        adv_avoid (f y0) (c - Q.length) (r + 1) a' (R ++ Q) (hf y0) (by simp; omega)
      -- the strategy receives exactly the adversary's answers
      have hy : restrict zero Q (chainInput A b) = y0 := by
        funext p
        by_cases hp : p ∈ Q
        · simp only [y0, restrict, hp, if_true]
          apply cell_agree A a' r b p (by omega) hA
          · intro hj
            have : a' (r + 1) = fresh (r + 1) (R ++ Q) := by simp [a', setAt]
            rw [this]
            exact fresh_spec _ (R ++ Q) hlen' p (List.mem_append_right _ hp) hj
          · exact hav p (List.mem_append_right _ hp)
        · simp [y0, restrict, hp]
      rw [hAdef]
      simp only [eval, advEval]
      rw [hy]
      exact ih y0 (c - Q.length) d' (r + 1) a' (R ++ Q) b (hf y0) (by simp; omega) (hf' y0)
        (by omega)

/-- Along a chain, the language returns the answer stored at the chain's end. -/
theorem follow_chain (A : Nat → Fin M) (b : Fin M) :
    ∀ (f t : Nat), t + f = n →
      follow (n := n) (chainInput (n := n) A b) f t (A t) = (b.val != 0) := by
  intro f
  induction f with
  | zero =>
    intro t ht
    have htn : t = n := by omega
    subst htn
    simp [follow, chainInput, last]
  | succ f ih =>
    intro t ht
    have htn : t < n := by omega
    simp only [follow, htn, dif_pos]
    have : chainInput (n := n) A b (⟨t, by omega⟩, A t) = A (t + 1) := by
      simp [chainInput, htn]
    rw [this]
    exact ih (t + 1) (by omega)

/-! ### The zero-adversary bound -/

/-- **Lower bound.** No strategy with `n` rounds that reads fewer than `M` cells on every branch
decides `(n+1)`-step pointer chasing: it is wrong on some input. -/
theorem lower_bound (h1 : 1 < M) (s : Strat (Cell n M) (Fin M)) (B : Nat)
    (hd : Depth s n) (hc : Cost s B) (hB : B < M) : ∃ x, eval zero s x ≠ L x := by
  let A := adv s 0 (fun _ => zero) []
  let one : Fin M := ⟨1, h1⟩
  let x0 : Inp n M := chainInput (n := n) A zero
  let x1 : Inp n M := chainInput (n := n) A one
  have e0 : eval zero s x0 = advEval s 0 (fun _ => zero) [] :=
    adv_eval s B n 0 (fun _ => zero) [] zero hc (by simp; omega) hd (by omega)
  have e1 : eval zero s x1 = advEval s 0 (fun _ => zero) [] :=
    adv_eval s B n 0 (fun _ => zero) [] one hc (by simp; omega) hd (by omega)
  have hA0 : A 0 = zero := adv_agree s 0 (fun _ => zero) [] 0 (Nat.le_refl _)
  have l0 : L x0 = false := by
    have := follow_chain (n := n) A zero n 0 (by omega)
    rw [hA0] at this
    simpa [L, x0, zero] using this
  have l1 : L x1 = true := by
    have := follow_chain (n := n) A one n 0 (by omega)
    rw [hA0] at this
    simpa [L, x1, one] using this
  by_cases h : eval zero s x0 = L x0
  · refine ⟨x1, ?_⟩
    rw [e1, l1, ← e0, h, l0]
    decide
  · exact ⟨x0, h⟩

/-- **Zero-adversary bound (Section 6.1 of the paper).** With `n+1` rounds, `n+1` reads decide the
language on every input; with `n` rounds, fewer than `M` reads never do. Weaker than `tradeoff`;
this is not Corollary 4.2 of the paper. -/
theorem hierarchy (h1 : 1 < M) :
    (Depth (ub (n := n) (M := M)) (n + 1) ∧ Cost (ub (n := n) (M := M)) (n + 1) ∧
        ∀ x : Inp n M, eval zero ub x = L x) ∧
    (∀ (s : Strat (Cell n M) (Fin M)) (B : Nat),
        Depth s n → Cost s B → B < M → ∃ x, eval zero s x ≠ L x) :=
  ⟨⟨ub_depth, ub_cost, ub_correct⟩, fun s B hd hc hB => lower_bound h1 s B hd hc hB⟩

end PointerChasing

end PsiTM


==> anc/lean/PsiTMExact.lean <==
import PsiTM

/-!
# Psi-TM — the exact trade-off between rounds and reads: the lower bound

The cost form of Proposition 6.1 of the paper (the lower half of Theorem 4.1), mechanised; reads
are counted with repetition, as `Cost` counts them. The setting is that of `PsiTM.lean`: `k = n + 1` tables of
`m = M` columns, `a_0 = 0`, `a_{j+1} = x(j, a_j)`, and `L x = [x(n, a_n) ≠ 0]`; depth (`Depth`) and
cost (`Cost`) are measured on the strategy tree. The theorems assume `M ≥ 2`.

Main theorems:
* `lower_moves` (Proposition 6.1, cost form): if a strategy with at most `d` rounds that reads at most `B` cells on
  every branch decides `L`, then `e + (n + 1 - e) * M ≤ B` for some `e` with `1 ≤ e ≤ min(d, n + 1)`.
* `exact_lower`: for `d ≤ n + 1`, a strategy with at most `d` rounds that reads fewer than
  `(n + 1 - d) * M + d` cells on every branch is wrong on some input, which the adversary constructs.
* `no_rounds`: with `0` rounds no strategy decides `L`.

With the upper bound (`ubD_spec` in `PsiTMUpper.lean`, Proposition 5.1) this makes
`(k - d) m + d` the exact cost of `1 ≤ d ≤ k` rounds; `PsiTMTradeoff.lean` states both halves
together (`tradeoff`, `tradeoff_deep`).

The proof is the **identity adversary** (`play`). It keeps an input `x`, initially the identity
`x(j, a) = a`, and a *frontier* `(t, v)`: the chain of `x` reaches column `v` at table `t`, the cell
`(t, v)` has not been read, and every cell of every table from `t` on still holds its own column
(`Inv`). Every read is answered from `x`. When a batch contains the frontier cell, the adversary
first moves the frontier to the first table `t' > t` not completely read by the end of the round
(`n + 1` if there is none), at a column `w` of `t'` not yet read, and sets `x(t, v) := w` (`step`). The tables strictly
between `t` and `t'` still hold the identity, so the chain now reaches `w` at `t'`. Only the frontier
cell ever changes, and it is unread when it does, so every answer the strategy received stays true
of the final input (`eval_play`).

* **Leaf** (`wrong_of_frontier`). If the strategy halts with the frontier at a table `t ≤ n`, the
  two inputs that differ from the final one only at the unread cell `(t, v)`, holding `0` and `1`,
  look the same to it; but the chain carries that value through the identity tables to the answer
  cell, so their labels differ and the strategy errs on one of them.
* **Counting** (`Inv.count`, `passed_count`). Otherwise the frontier passed every table, in `e`
  moves with `1 ≤ e ≤ n + 1`, and `e ≤ d` because it moves at most once per round. Each table is one
  the frontier stopped at, whose frontier cell was read, or one it crossed, all of whose `M` cells
  were read; so at least `e + (n + 1 - e) * M` reads were made, counted with repetition. For `e ≤ d ≤ n + 1` this is at least
  `d + (n + 1 - d) * M`, because `M ≥ 1` (`tradeoff_mono`).

Lean core only (no Mathlib). No `sorry`, no `axiom`; the main theorems depend only on `propext` and
`Quot.sound`.
-/

namespace PsiTM

/-- The identity adversary's state: its current input `x`, the frontier `(t, v)`, the cells `R` read
so far, and the number `e` of times the frontier has moved. `t = n + 1` means the frontier has passed
every table. -/
structure AdvState (n M : Nat) where
  x : Inp n M
  t : Nat
  v : Fin M
  R : List (Cell n M)
  e : Nat

section Exact

variable {n M : Nat} [NeZero M]

/-! ## The chain of an input -/

/-- `reach x j` is the column `a_j` at which the chain of `x` enters table `j`: `a_0 = 0` and
`a_{j+1} = x(j, a_j)`. One step past the last table, `reach x (n + 1) = x(n, a_n)` is the value of
the answer cell. -/
def reach (x : Inp n M) : Nat → Fin M
  | 0 => zero
  | j + 1 => if h : j < n + 1 then x (⟨j, h⟩, reach x j) else reach x j

theorem reach_succ (x : Inp n M) (j : Nat) (h : j < n + 1) :
    reach x (j + 1) = x (⟨j, h⟩, reach x j) := by
  simp only [reach, dif_pos h]

theorem reach_succ_of_ge (x : Inp n M) (j : Nat) (h : ¬ j < n + 1) :
    reach x (j + 1) = reach x j := by
  simp only [reach, dif_neg h]

/-- The language reads the answer cell at the end of the chain. -/
theorem L_eq_reach (x : Inp n M) : L x = ((reach x (n + 1)).val != 0) := by
  have key : ∀ f t, t + f = n → follow x f t (reach x t) = ((reach x (n + 1)).val != 0) := by
    intro f
    induction f with
    | zero =>
      intro t ht
      have htn : t = n := by omega
      rw [htn, reach_succ x n (Nat.lt_succ_self n)]
      rfl
    | succ f ih =>
      intro t ht
      have htn : t < n := by omega
      simp only [follow, dif_pos htn]
      rw [← reach_succ x t (by omega)]
      exact ih (t + 1) (by omega)
  exact key n 0 (Nat.zero_add n)

/-- The chain up to table `j` depends only on the tables before `j`. -/
theorem reach_congr (x y : Inp n M) :
    ∀ j, (∀ q : Cell n M, q.1.val < j → x q = y q) → reach x j = reach y j
  | 0, _ => rfl
  | j + 1, hxy => by
    have ih := reach_congr x y j (fun q hq => hxy q (by omega))
    by_cases h : j < n + 1
    · rw [reach_succ x j h, reach_succ y j h, ih]
      exact hxy _ (Nat.lt_succ_self j)
    · rw [reach_succ_of_ge x j h, reach_succ_of_ge y j h, ih]

/-- Through tables that hold the identity, the chain stays at the same column. -/
theorem reach_const (x : Inp n M) (a : Nat) (hx : ∀ q : Cell n M, a ≤ q.1.val → x q = q.2) :
    ∀ i, reach x (a + i) = reach x a
  | 0 => rfl
  | i + 1 => by
    show reach x (a + i + 1) = reach x a
    by_cases h : a + i < n + 1
    · rw [reach_succ x (a + i) h, hx (⟨a + i, h⟩, reach x (a + i)) (Nat.le_add_right a i)]
      exact reach_const x a hx i
    · rw [reach_succ_of_ge x (a + i) h]
      exact reach_const x a hx i

/-! ## Overwriting one cell -/

/-- `x` with the cell `p` overwritten by `w`. -/
def upd (x : Inp n M) (p : Cell n M) (w : Fin M) : Inp n M :=
  fun q => if q = p then w else x q

omit [NeZero M] in
theorem upd_self (x : Inp n M) (p : Cell n M) (w : Fin M) : upd x p w p = w :=
  if_pos rfl

omit [NeZero M] in
theorem upd_ne (x : Inp n M) {p q : Cell n M} (w : Fin M) (h : q ≠ p) : upd x p w q = x q :=
  if_neg h

/-- Let the chain of `x` enter table `t` at column `v`, and let every table from `t` on hold the
identity. Overwrite the cell `(t, v)` by `w`: the chain then carries `w` through every later table. -/
theorem reach_upd (x : Inp n M) (t : Nat) (h : t < n + 1) (v w : Fin M)
    (hp : ∀ q : Cell n M, t ≤ q.1.val → x q = q.2) (hr : reach x t = v) :
    ∀ j, t < j → reach (upd x (⟨t, h⟩, v) w) j = w := by
  intro j hj
  have hne : ∀ q : Cell n M, q.1.val ≠ t → upd x (⟨t, h⟩, v) w q = x q :=
    fun q hq => upd_ne x w (fun he => hq (by rw [he]))
  have h0 : reach (upd x (⟨t, h⟩, v) w) t = v :=
    (reach_congr _ _ t (fun q hq => hne q (by omega))).trans hr
  have h1 : reach (upd x (⟨t, h⟩, v) w) (t + 1) = w := by
    rw [reach_succ _ t h, h0]
    exact upd_self x _ w
  have hp' : ∀ q : Cell n M, t + 1 ≤ q.1.val → upd x (⟨t, h⟩, v) w q = q.2 := by
    intro q hq
    rw [hne q (by omega)]
    exact hp q (by omega)
  have := reach_const _ (t + 1) hp' (j - (t + 1))
  rw [show t + 1 + (j - (t + 1)) = j by omega] at this
  rw [this, h1]

/-- In the same situation, overwriting `(t, v)` by `u` sets the label to `[u ≠ 0]`. -/
theorem L_upd (x : Inp n M) (t : Nat) (h : t < n + 1) (v u : Fin M)
    (hp : ∀ q : Cell n M, t ≤ q.1.val → x q = q.2) (hr : reach x t = v) :
    L (upd x (⟨t, h⟩, v) u) = (u.val != 0) := by
  rw [L_eq_reach, reach_upd x t h v u hp hr (n + 1) h]

/-! ## Completely read tables -/

omit [NeZero M] in
theorem colsIn_append (j : Nat) (R Q : List (Cell n M)) :
    colsIn j (R ++ Q) = colsIn j R ++ colsIn j Q :=
  List.filterMap_append

omit [NeZero M] in
theorem length_colsIn_le_append (j : Nat) (R Q : List (Cell n M)) :
    (colsIn j R).length ≤ (colsIn j (R ++ Q)).length := by
  rw [colsIn_append, List.length_append]
  exact Nat.le_add_right _ _

omit [NeZero M] in
theorem mem_colsIn {j : Nat} {R : List (Cell n M)} {p : Cell n M} (hp : p ∈ R)
    (hj : p.1.val = j) : p.2 ∈ colsIn j R := by
  simp only [colsIn, List.mem_filterMap]
  exact ⟨p, hp, by simp [hj]⟩

/-- Table `j` is completely read in `R`: each of its `M` columns occurs in `R`. -/
def full (j : Nat) (R : List (Cell n M)) : Bool :=
  (List.finRange M).all (fun c => (colsIn j R).contains c)

omit [NeZero M] in
/-- A completely read table accounts for at least `M` of the cells read. -/
theorem full_covers {j : Nat} {R : List (Cell n M)} (h : full j R = true) :
    M ≤ (colsIn j R).length :=
  le_length_of_covers M _ (Nat.le_refl _) (fun c _ =>
    List.contains_iff_mem.mp (List.all_eq_true.mp h c (mem_finRange' c)))

/-- On a table that is not completely read, `fresh` finds a column that was not read. -/
theorem fresh_not_mem {j : Nat} {R : List (Cell n M)} (h : full j R = false) :
    fresh j R ∉ colsIn j R := by
  intro hmem
  cases hfind : (List.finRange M).find? (fun c => !((colsIn j R).contains c)) with
  | none =>
    rw [List.find?_eq_none] at hfind
    have hfull : full j R = true := List.all_eq_true.mpr (fun c hc => by
      have := hfind c hc
      simpa using this)
    rw [hfull] at h
    exact Bool.noConfusion h
  | some c0 =>
    have hc0 := List.find?_some hfind
    simp only [fresh, hfind, Option.getD_some] at hmem
    simp only [Bool.not_eq_eq_eq_not, Bool.not_true, Bool.eq_false_iff, ne_eq,
      List.contains_iff_mem] at hc0
    exact hc0 hmem

/-- `nxtAux R f j`: the first of the tables `j, j + 1, …, j + f - 1` that is not completely read in
`R`, or `n + 1` if all of them are. -/
def nxtAux (R : List (Cell n M)) : Nat → Nat → Nat
  | 0, _ => n + 1
  | f + 1, j => if full j R then nxtAux R f (j + 1) else j

/-- Where the frontier moves from table `t`: the first table after `t` that is not completely read
in `R`, or `n + 1` if there is none. -/
def nxt (R : List (Cell n M)) (t : Nat) : Nat := nxtAux R (n - t) (t + 1)

omit [NeZero M] in
theorem nxtAux_spec (R : List (Cell n M)) : ∀ (f j : Nat), j + f = n + 1 →
    j ≤ nxtAux R f j ∧ nxtAux R f j ≤ n + 1 ∧
      (nxtAux R f j < n + 1 → full (nxtAux R f j) R = false) ∧
      (∀ i, j ≤ i → i < nxtAux R f j → full i R = true)
  | 0, j, h => by
    simp only [nxtAux]
    refine ⟨by omega, Nat.le_refl _, fun h' => absurd h' (Nat.lt_irrefl _), fun i hi hi' => ?_⟩
    exfalso
    omega
  | f + 1, j, h => by
    simp only [nxtAux]
    split
    · rename_i hj
      obtain ⟨a1, a2, a3, a4⟩ := nxtAux_spec R f (j + 1) (by omega)
      refine ⟨by omega, a2, a3, fun i hi hi' => ?_⟩
      by_cases hij : i = j
      · rw [hij]
        exact hj
      · exact a4 i (by omega) hi'
    · rename_i hj
      refine ⟨Nat.le_refl _, by omega, fun _ => by simpa using hj, fun i hi hi' => ?_⟩
      exfalso
      omega

omit [NeZero M] in
/-- `nxt R t` lies after `t`; if it is a table, that table is not completely read; every table
strictly between `t` and `nxt R t` is completely read. -/
theorem nxt_spec (R : List (Cell n M)) (t : Nat) (ht : t < n + 1) :
    t < nxt R t ∧ nxt R t ≤ n + 1 ∧ (nxt R t < n + 1 → full (nxt R t) R = false) ∧
      (∀ j, t < j → j < nxt R t → full j R = true) := by
  obtain ⟨a1, a2, a3, a4⟩ := nxtAux_spec R (n - t) (t + 1) (by omega)
  exact ⟨a1, a2, a3, fun j hj hj' => a4 j hj hj'⟩

/-! ## Counting the cells read, table by table -/

/-- `sumTo g k = g 0 + g 1 + ⋯ + g (k - 1)`. -/
def sumTo (g : Nat → Nat) : Nat → Nat
  | 0 => 0
  | k + 1 => sumTo g k + g k

theorem sumTo_mono {g g' : Nat → Nat} (h : ∀ j, g j ≤ g' j) : ∀ k, sumTo g k ≤ sumTo g' k
  | 0 => Nat.le_refl _
  | k + 1 => Nat.add_le_add (sumTo_mono h k) (h k)

theorem sumTo_add (g g' : Nat → Nat) :
    ∀ k, sumTo (fun j => g j + g' j) k = sumTo g k + sumTo g' k
  | 0 => rfl
  | k + 1 => by
    show sumTo (fun j => g j + g' j) k + (g k + g' k) = sumTo g k + g k + (sumTo g' k + g' k)
    rw [sumTo_add g g' k]
    omega

/-- A run of `i` terms from `a` on, each at least `c`, adds at least `i * c`. -/
theorem sumTo_block (g : Nat → Nat) (c a : Nat) :
    ∀ i, (∀ j, a ≤ j → j < a + i → c ≤ g j) → sumTo g a + i * c ≤ sumTo g (a + i)
  | 0, _ => by simp
  | i + 1, h => by
    have ih := sumTo_block g c a i (fun j hj hj' => h j hj (by omega))
    have hl := h (a + i) (Nat.le_add_right a i) (by omega)
    show sumTo g a + (i + 1) * c ≤ sumTo g (a + i) + g (a + i)
    rw [Nat.succ_mul]
    omega

theorem sumTo_indicator (a : Nat) :
    ∀ k, sumTo (fun j => if a = j then 1 else 0) k = if a < k then 1 else 0
  | 0 => by
    rw [if_neg (Nat.not_lt_zero a)]
    rfl
  | k + 1 => by
    show sumTo (fun j => if a = j then 1 else 0) k + (if a = k then 1 else 0) = _
    rw [sumTo_indicator a k]
    by_cases h1 : a < k
    · rw [if_pos h1, if_neg (by omega : ¬ a = k), if_pos (by omega : a < k + 1)]
    · by_cases h2 : a = k
      · rw [if_neg h1, if_pos h2, if_pos (by omega : a < k + 1)]
      · rw [if_neg h1, if_neg h2, if_neg (by omega : ¬ a < k + 1)]

omit [NeZero M] in
theorem length_colsIn_cons (j : Nat) (p : Cell n M) (R : List (Cell n M)) :
    (colsIn j (p :: R)).length = (if p.1.val = j then 1 else 0) + (colsIn j R).length := by
  by_cases h : p.1.val = j
  · simp [colsIn, h, Nat.add_comm]
  · simp [colsIn, h]

omit [NeZero M] in
/-- Sorting the cells of `R` by table counts each of them at most once. -/
theorem sumTo_colsIn (R : List (Cell n M)) (k : Nat) :
    sumTo (fun j => (colsIn j R).length) k ≤ R.length := by
  induction R with
  | nil =>
    have h0 : ∀ k, sumTo (fun j => (colsIn (n := n) (M := M) j []).length) k = 0 := by
      intro k
      induction k with
      | zero => rfl
      | succ k ih =>
        show sumTo _ k + _ = 0
        rw [ih]
        rfl
    rw [h0]
    exact Nat.le_refl _
  | cons p R ih =>
    have heq : (fun j => (colsIn j (p :: R)).length) =
        (fun j => (if p.1.val = j then 1 else 0) + (colsIn j R).length) :=
      funext (fun j => length_colsIn_cons j p R)
    rw [heq, sumTo_add (fun j => if p.1.val = j then 1 else 0) (fun j => (colsIn j R).length),
      sumTo_indicator, List.length_cons]
    split <;> omega

/-- The bookkeeping of one frontier move from `t` to `t'`, with `e` moves before it: the table `t`
gains a read cell, the crossed tables strictly between `t` and `t'` gain `c` each. -/
theorem count_move (c : Nat) (g g' : Nat → Nat) (e t t' : Nat) (hg : ∀ j, g j ≤ g' j)
    (he : e ≤ t) (htt : t < t') (hc : e + (t - e) * c ≤ sumTo g t) (h1 : 1 ≤ g' t)
    (hfull : ∀ j, t < j → j < t' → c ≤ g' j) :
    e + 1 + (t' - (e + 1)) * c ≤ sumTo g' t' := by
  have h2 := sumTo_mono hg t
  have h3 := sumTo_block g' c (t + 1) (t' - (t + 1)) (fun j hj1 hj2 => hfull j (by omega) (by omega))
  rw [show t + 1 + (t' - (t + 1)) = t' by omega] at h3
  have h4 : sumTo g' (t + 1) = sumTo g' t + g' t := rfl
  have h5 : (t' - (e + 1)) * c = (t - e) * c + (t' - (t + 1)) * c := by
    rw [← Nat.add_mul]
    congr 1
    omega
  omega

/-- `e + (k - e) c` does not increase with `e` when `c ≥ 1`. -/
theorem tradeoff_mono (c e d k : Nat) (hc : 1 ≤ c) (hed : e ≤ d) (hdk : d ≤ k) :
    (k - d) * c + d ≤ e + (k - e) * c := by
  have h1 : (k - e) * c = (k - d) * c + (d - e) * c := by
    rw [← Nat.add_mul]
    congr 1
    omega
  have h2 : d - e ≤ (d - e) * c := Nat.le_mul_of_pos_right _ hc
  omega

/-! ## The identity adversary -/

/-- The start: the identity input, the frontier at `(0, 0)`, nothing read. -/
def start : AdvState n M where
  x := fun q => q.2
  t := 0
  v := zero
  R := []
  e := 0

/-- The frontier cell `(t, v)` has been read, `R` being the cells read so far including it: move the
frontier to the first table `t' = nxt R t` after `t` that is not completely read in `R` (`n + 1` if
there is none), at the first column `w` of `t'` not read in `R`, and set `x(t, v) := w`. -/
def moveTo (st : AdvState n M) (h : st.t < n + 1) (R : List (Cell n M)) : AdvState n M where
  x := upd st.x (⟨st.t, h⟩, st.v) (fresh (nxt R st.t) R)
  t := nxt R st.t
  v := fresh (nxt R st.t) R
  R := R
  e := st.e + 1

/-- One round of the adversary against the batch `Q`: the frontier moves iff `Q` contains the
frontier cell. The answers to the round are read off the resulting input (see `play`). -/
def step (Q : List (Cell n M)) (st : AdvState n M) : AdvState n M :=
  if h : st.t < n + 1 then
    if ((⟨st.t, h⟩, st.v) : Cell n M) ∈ Q then moveTo st h (st.R ++ Q)
    else { st with R := st.R ++ Q }
  else { st with R := st.R ++ Q }

/-- The adversary's final state on the path the strategy takes against it: each round, the strategy
receives the adversary's input restricted to the batch. -/
def play : Strat (Cell n M) (Fin M) → AdvState n M → AdvState n M
  | .out _, st => st
  | .ask Q f, st => play (f (restrict zero Q (step Q st).x)) (step Q st)

/-- The verdict the strategy reaches on that path. -/
def verdict : Strat (Cell n M) (Fin M) → AdvState n M → Bool
  | .out b, _ => b
  | .ask Q f, st => verdict (f (restrict zero Q (step Q st).x)) (step Q st)

/-- The invariants the adversary maintains. -/
structure Inv (st : AdvState n M) : Prop where
  /-- The frontier is at a table, or at `n + 1` once it has passed them all. -/
  t_le : st.t ≤ n + 1
  /-- Every cell of every table from the frontier on holds its own column. -/
  pristine : ∀ q : Cell n M, st.t ≤ q.1.val → st.x q = q.2
  /-- The chain of the input reaches the frontier. -/
  chain : reach st.x st.t = st.v
  /-- The frontier cell has not been read. -/
  unread : ∀ q ∈ st.R, q.1.val = st.t → q.2 ≠ st.v
  /-- The frontier moves forward at least one table at a time. -/
  e_le : st.e ≤ st.t
  /-- The frontier leaves table `0` only by moving. -/
  moved : st.e = 0 → st.t = 0
  /-- The tables behind the frontier are paid for: one read cell for each table the frontier
  stopped at, all `M` cells of each table it crossed. -/
  count : st.e + (st.t - st.e) * M ≤ sumTo (fun j => (colsIn j st.R).length) st.t

/-- The start satisfies the invariants. -/
theorem start_inv : Inv (start : AdvState n M) where
  t_le := Nat.zero_le _
  pristine := fun _ _ => rfl
  chain := rfl
  unread := by simp [start]
  e_le := Nat.le_refl _
  moved := fun _ => rfl
  count := by simp [start, sumTo]

/-- A round whose batch misses the frontier cell keeps the invariants. -/
theorem stay_inv (Q : List (Cell n M)) (st : AdvState n M) (hst : Inv st)
    (hQ : ∀ q ∈ Q, q.1.val = st.t → q.2 ≠ st.v) : Inv { st with R := st.R ++ Q } where
  t_le := hst.t_le
  pristine := hst.pristine
  chain := hst.chain
  unread := fun q hq hqt => by
    rcases List.mem_append.mp hq with hq | hq
    · exact hst.unread q hq hqt
    · exact hQ q hq hqt
  e_le := hst.e_le
  moved := hst.moved
  count := Nat.le_trans hst.count (sumTo_mono (fun j => length_colsIn_le_append j st.R Q) st.t)

/-- A round whose batch reads the frontier cell keeps the invariants. -/
theorem move_inv (Q : List (Cell n M)) (st : AdvState n M) (hst : Inv st) (h : st.t < n + 1)
    (hmem : ((⟨st.t, h⟩, st.v) : Cell n M) ∈ Q) : Inv (moveTo st h (st.R ++ Q)) := by
  obtain ⟨hlt, hle, hnf, hf⟩ := nxt_spec (st.R ++ Q) st.t h
  have hne : ∀ q : Cell n M, q.1.val ≠ st.t →
      upd st.x (⟨st.t, h⟩, st.v) (fresh (nxt (st.R ++ Q) st.t) (st.R ++ Q)) q = st.x q :=
    fun q hq => upd_ne _ _ (fun he => hq (by rw [he]))
  refine ⟨hle, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro q hq
    show upd st.x (⟨st.t, h⟩, st.v) (fresh (nxt (st.R ++ Q) st.t) (st.R ++ Q)) q = q.2
    have hq' : nxt (st.R ++ Q) st.t ≤ q.1.val := hq
    rw [hne q (by omega)]
    exact hst.pristine q (by omega)
  · exact reach_upd st.x st.t h st.v _ hst.pristine hst.chain _ hlt
  · intro q hq hqt heq
    have hq1 : q ∈ st.R ++ Q := hq
    have hqt1 : q.1.val = nxt (st.R ++ Q) st.t := hqt
    have heq1 : q.2 = fresh (nxt (st.R ++ Q) st.t) (st.R ++ Q) := heq
    have hlast : nxt (st.R ++ Q) st.t < n + 1 := by
      rw [← hqt1]
      exact q.1.isLt
    have hcol := mem_colsIn hq1 hqt1
    rw [heq1] at hcol
    exact fresh_not_mem (hnf hlast) hcol
  · show st.e + 1 ≤ nxt (st.R ++ Q) st.t
    have := hst.e_le
    omega
  · show st.e + 1 = 0 → nxt (st.R ++ Q) st.t = 0
    intro h0
    exact absurd h0 (Nat.succ_ne_zero _)
  · show st.e + 1 + (nxt (st.R ++ Q) st.t - (st.e + 1)) * M ≤
      sumTo (fun j => (colsIn j (st.R ++ Q)).length) (nxt (st.R ++ Q) st.t)
    exact count_move M (fun j => (colsIn j st.R).length) (fun j => (colsIn j (st.R ++ Q)).length)
      st.e st.t _ (fun j => length_colsIn_le_append j st.R Q) hst.e_le hlt hst.count
      (List.length_pos_of_mem (mem_colsIn (List.mem_append_right _ hmem) rfl))
      (fun j hj hj' => full_covers (hf j hj hj'))

/-- Every round keeps the invariants. -/
theorem step_inv (Q : List (Cell n M)) (st : AdvState n M) (hst : Inv st) : Inv (step Q st) := by
  unfold step
  split
  · rename_i h
    split
    · rename_i hmem
      exact move_inv Q st hst h hmem
    · rename_i hmem
      refine stay_inv Q st hst (fun q hq hqt hqv => hmem ?_)
      have : q = (⟨st.t, h⟩, st.v) := Prod.ext (Fin.ext hqt) hqv
      rw [← this]
      exact hq
  · rename_i h
    exact stay_inv Q st hst (fun q _ hqt => (h (hqt ▸ q.1.isLt)).elim)

theorem step_R (Q : List (Cell n M)) (st : AdvState n M) : (step Q st).R = st.R ++ Q := by
  unfold step
  split
  · split <;> rfl
  · rfl

theorem step_e (Q : List (Cell n M)) (st : AdvState n M) : (step Q st).e ≤ st.e + 1 := by
  unfold step
  split
  · split
    · exact Nat.le_refl _
    · exact Nat.le_succ _
  · exact Nat.le_succ _

/-- A round changes the input only at the frontier cell, which has not been read. -/
theorem step_x (Q : List (Cell n M)) (st : AdvState n M) (hst : Inv st) :
    ∀ p ∈ st.R, (step Q st).x p = st.x p := by
  intro p hp
  unfold step
  split
  · split
    · exact upd_ne _ _ (fun he => hst.unread p hp (by rw [he]) (by rw [he]))
    · rfl
  · rfl

/-! ## Along the adversary's path -/

/-- The invariants hold at the end of the adversary's path. -/
theorem play_inv (s : Strat (Cell n M) (Fin M)) :
    ∀ st : AdvState n M, Inv st → Inv (play s st) := by
  induction s with
  | out _ => exact fun _ hst => hst
  | ask Q f ih =>
    intro st hst
    exact ih (restrict zero Q (step Q st).x) (step Q st) (step_inv Q st hst)

/-- A cell once read stays among the cells read. -/
theorem play_mem (s : Strat (Cell n M) (Fin M)) :
    ∀ (st : AdvState n M) (p : Cell n M), p ∈ st.R → p ∈ (play s st).R := by
  induction s with
  | out _ => exact fun _ _ hp => hp
  | ask Q f ih =>
    intro st p hp
    exact ih (restrict zero Q (step Q st).x) (step Q st) p
      (by rw [step_R]; exact List.mem_append_left _ hp)

/-- The final input agrees with the input of every earlier state on the cells read by then. -/
theorem play_agree (s : Strat (Cell n M) (Fin M)) :
    ∀ st : AdvState n M, Inv st → ∀ p ∈ st.R, (play s st).x p = st.x p := by
  induction s with
  | out _ => exact fun _ _ _ _ => rfl
  | ask Q f ih =>
    intro st hst p hp
    show (play (f (restrict zero Q (step Q st).x)) (step Q st)).x p = st.x p
    rw [ih (restrict zero Q (step Q st).x) (step Q st) (step_inv Q st hst) p
      (by rw [step_R]; exact List.mem_append_left _ hp)]
    exact step_x Q st hst p hp

/-- Every input that agrees with the adversary's final input on the cells read gets the verdict
of the adversary's path. -/
theorem eval_play (s : Strat (Cell n M) (Fin M)) :
    ∀ st : AdvState n M, Inv st → ∀ z : Inp n M,
      (∀ p ∈ (play s st).R, z p = (play s st).x p) → eval zero s z = verdict s st := by
  induction s with
  | out _ => exact fun _ _ _ _ => rfl
  | ask Q f ih =>
    intro st hst z hz
    have hst' := step_inv Q st hst
    have hy : restrict zero Q z = restrict zero Q (step Q st).x := by
      funext p
      unfold restrict
      split
      · rename_i hp
        have hpR : p ∈ (step Q st).R := by
          rw [step_R]
          exact List.mem_append_right _ hp
        rw [hz p (play_mem (f (restrict zero Q (step Q st).x)) (step Q st) p hpR)]
        exact play_agree _ _ hst' p hpR
      · rfl
    show eval zero (f (restrict zero Q z)) z =
      verdict (f (restrict zero Q (step Q st).x)) (step Q st)
    rw [hy]
    exact ih (restrict zero Q (step Q st).x) (step Q st) hst' z hz

/-- A strategy of cost `c` reads at most `c` cells along the adversary's path. -/
theorem play_cost (s : Strat (Cell n M) (Fin M)) :
    ∀ (st : AdvState n M) (c : Nat), Cost s c → (play s st).R.length ≤ st.R.length + c := by
  induction s with
  | out _ => exact fun _ _ _ => Nat.le_add_right _ _
  | ask Q f ih =>
    intro st c hc
    cases hc with
    | ask _ _ _ hQ hf =>
      have h := ih (restrict zero Q (step Q st).x) (step Q st) _ (hf _)
      rw [step_R, List.length_append] at h
      show (play (f (restrict zero Q (step Q st).x)) (step Q st)).R.length ≤ st.R.length + c
      omega

/-- The frontier moves at most once per round. -/
theorem play_depth (s : Strat (Cell n M) (Fin M)) :
    ∀ (st : AdvState n M) (d : Nat), Depth s d → (play s st).e ≤ st.e + d := by
  induction s with
  | out _ => exact fun _ _ _ => Nat.le_add_right _ _
  | ask Q f ih =>
    intro st d hd
    cases hd with
    | ask _ _ d' hf =>
      have h := ih (restrict zero Q (step Q st).x) (step Q st) d' (hf _)
      have h' := step_e Q st
      show (play (f (restrict zero Q (step Q st).x)) (step Q st)).e ≤ st.e + (d' + 1)
      omega

/-! ## The exact lower bound -/

/-- **Leaf.** If the strategy halts while the frontier is still at a table, it errs on one of the
two inputs that differ from the adversary's final input only at the unread frontier cell. -/
theorem wrong_of_frontier (h1 : 1 < M) (s : Strat (Cell n M) (Fin M)) (st : AdvState n M)
    (hst : Inv st) (ht : (play s st).t < n + 1) : ∃ x, eval zero s x ≠ L x := by
  have hF := play_inv s st hst
  let xs : Fin M → Inp n M := fun u => upd (play s st).x (⟨(play s st).t, ht⟩, (play s st).v) u
  have he : ∀ u, eval zero s (xs u) = verdict s st := fun u =>
    eval_play s st hst (xs u)
      (fun p hp => upd_ne _ _ (fun hpe => hF.unread p hp (by rw [hpe]) (by rw [hpe])))
  have hL : ∀ u, L (xs u) = (u.val != 0) := fun u => L_upd _ _ ht _ u hF.pristine hF.chain
  have hz : (zero : Fin M).val = 0 := rfl
  by_cases h : verdict s st = true
  · exact ⟨xs zero, by rw [he, hL, h, hz]; decide⟩
  · exact ⟨xs ⟨1, h1⟩, by rw [he, hL]; exact h⟩

/-- **Counting.** Once the frontier has passed every table, at least `e + (n + 1 - e) * M` reads
have been made, counted with repetition, where `1 ≤ e ≤ n + 1` is the number of frontier moves. -/
theorem passed_count (st : AdvState n M) (hst : Inv st) (ht : ¬ st.t < n + 1) :
    1 ≤ st.e ∧ st.e ≤ n + 1 ∧ st.e + (n + 1 - st.e) * M ≤ st.R.length := by
  have htn : st.t = n + 1 := by
    have := hst.t_le
    omega
  have hcount := hst.count
  rw [htn] at hcount
  have hsum := sumTo_colsIn st.R (n + 1)
  have he := hst.e_le
  have hm : st.e ≠ 0 := fun h0 => by
    have := hst.moved h0
    omega
  -- one `omega` per conjunct: `omega` on a conjunction pulls in `Classical.choice`
  refine ⟨?_, ?_, ?_⟩ <;> omega

/-- **Proposition 6.1, cost form.** If a strategy with at most `d` rounds that reads at most `B` cells on every
branch decides `(n+1)`-step pointer chasing, then `e + (n + 1 - e) * M ≤ B` for some `e` with
`1 ≤ e ≤ min(d, n + 1)` (the number of frontier moves on the adversary's path). -/
theorem lower_moves (h1 : 1 < M) (s : Strat (Cell n M) (Fin M)) (d B : Nat) (hd : Depth s d)
    (hc : Cost s B) (hs : ∀ x, eval zero s x = L x) :
    ∃ e, 1 ≤ e ∧ e ≤ d ∧ e ≤ n + 1 ∧ e + (n + 1 - e) * M ≤ B := by
  by_cases ht : (play s start).t < n + 1
  · obtain ⟨x, hx⟩ := wrong_of_frontier h1 s start start_inv ht
    exact absurd (hs x) hx
  · obtain ⟨he1, hen, hcount⟩ := passed_count _ (play_inv s start start_inv) ht
    have hR := play_cost s start B hc
    have he := play_depth s start d hd
    have h0 : (start : AdvState n M).R.length = 0 := rfl
    have h0' : (start : AdvState n M).e = 0 := rfl
    exact ⟨(play s start).e, he1, by omega, hen, by omega⟩

/-- **Proposition 6.1, the exact bound.** A strategy with at most `d ≤ n + 1` rounds that reads fewer
than `(n + 1 - d) * M + d` cells on every branch does not decide `(n+1)`-step pointer chasing: it is
wrong on some input, which the adversary constructs. -/
theorem exact_lower (h1 : 1 < M) (s : Strat (Cell n M) (Fin M)) (d B : Nat)
    (hdk : d ≤ n + 1) (hd : Depth s d) (hc : Cost s B) (hB : B < (n + 1 - d) * M + d) :
    ∃ x, eval zero s x ≠ L x := by
  by_cases ht : (play s start).t < n + 1
  · exact wrong_of_frontier h1 s start start_inv ht
  · exfalso
    obtain ⟨-, -, hcount⟩ := passed_count _ (play_inv s start start_inv) ht
    have hR := play_cost s start B hc
    have he := play_depth s start d hd
    have h0 : (start : AdvState n M).R.length = 0 := rfl
    have h0' : (start : AdvState n M).e = 0 := rfl
    have hmono := tradeoff_mono M (play s start).e d (n + 1) (by omega) (by omega) hdk
    omega

/-- **Proposition 6.1, `d = 0`.** No strategy without rounds decides `(n+1)`-step pointer chasing. -/
theorem no_rounds (h1 : 1 < M) (s : Strat (Cell n M) (Fin M)) (hd : Depth s 0) :
    ∃ x, eval zero s x ≠ L x := by
  cases hd with
  | out b _ =>
    exact exact_lower h1 (.out b) 0 0 (Nat.zero_le _) (Depth.out b 0) (Cost.out b 0)
      (by
        have : M ≤ (n + 1 - 0) * M := Nat.le_mul_of_pos_left M (by omega)
        omega)

end Exact

end PsiTM


==> anc/lean/PsiTMTradeoff.lean <==
import PsiTMUpper
import PsiTMExact

/-!
# Psi-TM — the exact trade-off between rounds and reads

The main theorem of the paper, assembled from the two halves:

* `PsiTMUpper.lean`: the strategy `ubD d` with `d` rounds and `(n + 1 - d) * M + d` reads decides
  `(n+1)`-step pointer chasing (`ubD_spec`);
* `PsiTMExact.lean`: no strategy with at most `d` rounds and fewer reads does (`exact_lower`,
  `lower_moves`, `no_rounds`).

In the paper's notation (`k = n + 1` tables, `m = M` columns): for `1 ≤ d ≤ k` the least cost of a
strategy with at most `d` rounds is exactly `(k - d) m + d` (`tradeoff`); for `d ≥ k` it is exactly
`k` (`tradeoff_deep`); with `0` rounds no strategy decides the language (`no_rounds`).

Lean core only (no Mathlib). No `sorry`, no `axiom`; the theorems depend only on `propext` and
`Quot.sound`.
-/

namespace PsiTM

/-- Depth bounds are upper bounds: depth at most `d` implies depth at most any `d' ≥ d`. -/
theorem depth_mono {C V : Type} {s : Strat C V} {d : Nat} (h : Depth s d) :
    ∀ d', d ≤ d' → Depth s d' := by
  induction h with
  | out b d => intro d' _; exact Depth.out b d'
  | ask Q f d _ ih =>
    intro d' hd'
    obtain ⟨d'', rfl⟩ : ∃ d'', d' = d'' + 1 := ⟨d' - 1, by omega⟩
    exact Depth.ask Q f d'' (fun y => ih y d'' (by omega))

section Tradeoff

variable {n M : Nat} [NeZero M]

/-- **Exact trade-off (Theorem 4.1, `1 ≤ d ≤ k`).** Some strategy with at most `d` rounds reads
`(n + 1 - d) * M + d` cells on every branch and decides `(n+1)`-step pointer chasing, and every
strategy with at most `d` rounds that reads fewer cells on every branch is wrong on some input. -/
theorem tradeoff (h1 : 1 < M) (d : Nat) (hd1 : 1 ≤ d) (hdk : d ≤ n + 1) :
    (∃ s : Strat (Cell n M) (Fin M), Depth s d ∧
        Cost s ((n + 1 - d) * M + d) ∧ ∀ x, eval zero s x = L x) ∧
    (∀ (s : Strat (Cell n M) (Fin M)) (B : Nat), Depth s d → Cost s B →
        B < (n + 1 - d) * M + d → ∃ x, eval zero s x ≠ L x) :=
  ⟨⟨ubD d, ubD_spec d hd1 hdk⟩, fun s B hd hc hB => exact_lower h1 s d B hdk hd hc hB⟩

/-- **Exact trade-off (Theorem 4.1, `d ≥ k`).** With at least `n + 1` rounds the exact cost is
`n + 1`: the `(n+1)`-round strategy reads `n + 1` cells, and fewer reads never suffice, however
many rounds are allowed. -/
theorem tradeoff_deep (h1 : 1 < M) (d : Nat) (hd : n + 1 ≤ d) :
    (∃ s : Strat (Cell n M) (Fin M), Depth s d ∧ Cost s (n + 1) ∧ ∀ x, eval zero s x = L x) ∧
    (∀ (s : Strat (Cell n M) (Fin M)) (B : Nat), Depth s d → Cost s B →
        B < n + 1 → ∃ x, eval zero s x ≠ L x) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨hD, hC, hE⟩ := ubD_spec (n := n) (M := M) (n + 1) (by omega) (Nat.le_refl _)
    have hk : (n + 1 - (n + 1)) * M + (n + 1) = n + 1 := by simp
    rw [hk] at hC
    exact ⟨ubD (n + 1), depth_mono hD d hd, hC, hE⟩
  · intro s B hD hC hB
    by_cases ht : (play s start).t < n + 1
    · exact wrong_of_frontier h1 s start start_inv ht
    · exfalso
      obtain ⟨-, hen, hcount⟩ := passed_count _ (play_inv s start start_inv) ht
      have hR := play_cost s start B hC
      have h0 : (start : AdvState n M).R.length = 0 := rfl
      have hle : n + 1 - (play s start).e ≤ (n + 1 - (play s start).e) * M :=
        Nat.le_mul_of_pos_right _ (by omega)
      omega

end Tradeoff

end PsiTM


==> anc/lean/PsiTMUpper.lean <==
import PsiTM

/-!
# Psi-TM — the upper bound at every depth (Proposition 5.1)

`PsiTM.lean` proves that `n+1` rounds of one read each decide `(n+1)`-step pointer chasing
(`ub`). This file interpolates between that strategy and the one-round strategy `ubD 1`, which
reads the cell `(0, 0)` and every cell of tables `1 .. n`: for every depth `d` with `1 ≤ d ≤ n+1` it builds a strategy `ubD d` that uses `d`
rounds, reads at most `(n + 1 - d) * M + d` cells on every branch, and decides the language on
every input (`ubD_spec`). In the paper's notation (`k = n+1` tables, `m = M` columns) this is
Proposition 5.1: depth `d` costs `(k - d)m + d`.

The strategy (`ubDFrom`, started at table `0`, column `zero`):

* rounds `1 .. d-1` read the single chain cells `(0, a_0), ..., (d-2, a_{d-2})`, each round moving
  to the column its answer reveals, exactly as `ubFrom` does;
* round `d` reads the current chain cell `(d-1, a_{d-1})` together with all `M` cells of each table
  `d .. n` (`topTables`), and outputs `follow` applied to the answers.

Cost: `d - 1` single reads, then `1 + (n + 1 - d) * M` cells in the last round.

Correctness rests on one observation (`follow_congr`): following the chain from table `t` at column
`a` only ever looks at the cell `(t, a)` and at cells of tables after `t`. The answers `y` of the
last round agree with the input `x` on all of these cells, so `follow y` and `follow x` reach the
same verdict; and the first `d - 1` rounds take the same links as `follow x` itself.

Lean core only (no Mathlib). No `sorry`, no `axiom`. The main theorems depend only on `propext`
and `Quot.sound`.
-/

namespace PsiTM

section Upper

variable {n M : Nat} [NeZero M]

/-! ## Reading whole tables -/

/-- All `M` cells of table `j`. -/
def tableCells (j : Fin (n + 1)) : List (Cell n M) :=
  (List.finRange M).map (fun c => (j, c))

/-- All cells of the last `k` tables, i.e. of the tables `n + 1 - k .. n`. -/
def topTables : Nat → List (Cell n M)
  | 0 => []
  | k + 1 => (if h : k ≤ n then tableCells ⟨n - k, by omega⟩ else []) ++ topTables k

omit [NeZero M] in
theorem length_tableCells (j : Fin (n + 1)) : (tableCells (M := M) j).length = M := by
  simp [tableCells]

omit [NeZero M] in
/-- The last `k` tables hold `k * M` cells (for `k ≤ n + 1`). -/
theorem length_topTables : ∀ k : Nat, k ≤ n + 1 → (topTables (n := n) (M := M) k).length = k * M
  | 0, _ => by simp [topTables]
  | k + 1, hk => by
    have hkn : k ≤ n := by omega
    simp only [topTables, dif_pos hkn, List.length_append, length_tableCells,
      length_topTables k (by omega), Nat.succ_mul]
    omega

omit [NeZero M] in
/-- Every cell of a table among the last `k` is listed in `topTables k`. -/
theorem mem_topTables : ∀ (k : Nat) (p : Cell n M), n + 1 - k ≤ p.1.val → p ∈ topTables k
  | 0, p, hp => by have := p.1.isLt; omega
  | k + 1, p, hp => by
    simp only [topTables]
    by_cases hk : n + 1 - k ≤ p.1.val
    · exact List.mem_append_right _ (mem_topTables k p hk)
    · have hkn : k ≤ n := by omega
      rw [dif_pos hkn]
      apply List.mem_append_left
      have hj : p.1 = ⟨n - k, by omega⟩ := Fin.ext (by simp only; omega)
      simp only [tableCells, List.mem_map]
      exact ⟨p.2, mem_finRange' p.2, Prod.ext hj.symm rfl⟩

/-! ## Following the chain looks only ahead -/

omit [NeZero M] in
/-- Following the chain from table `t` at column `a` depends only on the cell `(t, a)` and on the
cells of the tables after `t`: two inputs that agree there reach the same verdict. -/
theorem follow_congr (x y : Inp n M) :
    ∀ (f t : Nat) (a : Fin M), t ≤ n →
      (∀ p : Cell n M, t < p.1.val → y p = x p) →
      (∀ p : Cell n M, p.1.val = t → p.2 = a → y p = x p) →
      follow y f t a = follow x f t a := by
  -- the answer cell `(n, a)` is either after `t` or is `(t, a)` itself
  have hlast : ∀ (t : Nat) (a : Fin M), t ≤ n →
      (∀ p : Cell n M, t < p.1.val → y p = x p) →
      (∀ p : Cell n M, p.1.val = t → p.2 = a → y p = x p) →
      y (last n, a) = x (last n, a) := by
    intro t a ht hafter hcur
    by_cases htn : t < n
    · exact hafter _ (by simp [last]; omega)
    · exact hcur _ (by simp [last]; omega) rfl
  intro f
  induction f with
  | zero =>
    intro t a ht hafter hcur
    simp only [follow]
    rw [hlast t a ht hafter hcur]
  | succ f ih =>
    intro t a ht hafter hcur
    simp only [follow]
    by_cases htn : t < n
    · rw [dif_pos htn, dif_pos htn, hcur _ rfl rfl]
      exact ih (t + 1) _ (by omega)
        (fun p hp => hafter p (by omega)) (fun p hp _ => hafter p (by omega))
    · rw [dif_neg htn, dif_neg htn, hlast t a ht hafter hcur]

/-! ## The strategy -/

/-- From table `t` at column `a`, with `g` single-read rounds still to play before the last round:
read `(t, a)` and move to the answer; when `g = 0`, read `(t, a)` together with every cell of the
tables after `t` and output `follow` applied to the answers. (The branches with `t` out of range
are never reached from `ubD`.) -/
def ubDFrom : Nat → Nat → Fin M → Strat (Cell n M) (Fin M)
  | 0, t, a =>
    if h : t ≤ n then
      .ask ((⟨t, by omega⟩, a) :: topTables (n - t)) (fun y => .out (follow y (n - t) t a))
    else .out false
  | g + 1, t, a =>
    if h : t < n then
      .ask [(⟨t, by omega⟩, a)] (fun y => ubDFrom g (t + 1) (y (⟨t, by omega⟩, a)))
    else .out false

/-- The depth-`d` decider: `d - 1` single-read rounds along the chain, then one round reading the
current chain cell and all of the tables `d .. n`. -/
def ubD (d : Nat) : Strat (Cell n M) (Fin M) := ubDFrom (d - 1) 0 zero

omit [NeZero M] in
theorem ubDFrom_depth (g t : Nat) (a : Fin M) : Depth (ubDFrom (n := n) g t a) (g + 1) := by
  induction g generalizing t a with
  | zero =>
    unfold ubDFrom
    split
    · exact Depth.ask _ _ 0 (fun _ => Depth.out _ _)
    · exact Depth.out _ _
  | succ g ih =>
    unfold ubDFrom
    split
    · exact Depth.ask _ _ _ (fun _ => ih _ _)
    · exact Depth.out _ _

omit [NeZero M] in
/-- `g` single reads, then `1 + (n - (t + g)) * M` reads in the last round. -/
theorem ubDFrom_cost (g t : Nat) (a : Fin M) (htg : t + g ≤ n) :
    Cost (ubDFrom (n := n) g t a) (g + 1 + (n - (t + g)) * M) := by
  induction g generalizing t a with
  | zero =>
    have ht : t ≤ n := by omega
    unfold ubDFrom
    rw [dif_pos ht]
    refine Cost.ask _ _ _ ?_ (fun _ => Cost.out _ _)
    have hl := length_topTables (n := n) (M := M) (n - t) (by omega)
    simp only [List.length_cons, hl, Nat.add_zero]
    omega
  | succ g ih =>
    have ht : t < n := by omega
    unfold ubDFrom
    rw [dif_pos ht]
    refine Cost.ask _ _ _ (by simp only [List.length_singleton]; omega) (fun y => ?_)
    have hc := ih (t + 1) (y (⟨t, by omega⟩, a)) (by omega)
    have he : g + 1 + 1 + (n - (t + (g + 1))) * M - [((⟨t, by omega⟩ : Fin (n + 1)), a)].length
        = g + 1 + (n - (t + 1 + g)) * M := by
      rw [show t + (g + 1) = t + 1 + g by omega]
      simp
    rw [he]
    exact hc

/-- The strategy computes `follow` from table `t` at column `a`. -/
theorem ubDFrom_eval (x : Inp n M) (g t : Nat) (a : Fin M) (htg : t + g ≤ n) :
    eval zero (ubDFrom g t a) x = follow x (n - t) t a := by
  induction g generalizing t a with
  | zero =>
    have ht : t ≤ n := by omega
    unfold ubDFrom
    rw [dif_pos ht]
    simp only [eval]
    -- the answers agree with `x` on `(t, a)` and on every cell of the tables after `t`
    apply follow_congr x _ (n - t) t a ht
    · intro p hp
      apply restrict_of_mem
      exact List.mem_cons_of_mem _ (mem_topTables _ p (by omega))
    · intro p hp ha
      apply restrict_of_mem
      have hpe : p = (⟨t, by omega⟩, a) := by
        cases p with
        | mk j c =>
          simp only at hp ha
          subst ha
          exact Prod.ext (Fin.ext hp) rfl
      rw [hpe]
      exact List.mem_cons_self
  | succ g ih =>
    have ht : t < n := by omega
    unfold ubDFrom
    rw [dif_pos ht]
    simp only [eval]
    rw [restrict_of_mem _ _ _ (List.mem_singleton_self _), ih (t + 1) _ (by omega)]
    have hnt : n - t = (n - (t + 1)) + 1 := by omega
    rw [hnt]
    simp only [follow, dif_pos ht]

/-- **Proposition 5.1 (upper bound at depth `d`).** For `1 ≤ d ≤ n + 1`, the strategy `ubD d` uses `d`
rounds, reads at most `(n + 1 - d) * M + d` cells on every branch, and decides `(n+1)`-step
pointer chasing on every input. -/
theorem ubD_spec (d : Nat) (hd1 : 1 ≤ d) (hdk : d ≤ n + 1) :
    Depth (ubD (n := n) (M := M) d) d ∧ Cost (ubD (n := n) (M := M) d) ((n + 1 - d) * M + d) ∧
      ∀ x : Inp n M, eval zero (ubD (n := n) (M := M) d) x = L x := by
  refine ⟨?_, ?_, ?_⟩
  · have h := ubDFrom_depth (n := n) (d - 1) 0 (zero (M := M))
    rw [Nat.sub_add_cancel hd1] at h
    exact h
  · have h := ubDFrom_cost (n := n) (d - 1) 0 (zero (M := M)) (by omega)
    have he : d - 1 + 1 + (n - (0 + (d - 1))) * M = (n + 1 - d) * M + d := by
      rw [show n - (0 + (d - 1)) = n + 1 - d by omega]
      omega
    rw [he] at h
    exact h
  · intro x
    have h := ubDFrom_eval x (d - 1) 0 zero (by omega)
    simpa [L] using h

end Upper

end PsiTM


==> anc/lean/lakefile.lean <==
import Lake
open Lake DSL

package psitm where
  -- Lean core only, no Mathlib

@[default_target]
lean_lib PsiTM where
  roots := #[`PsiTM, `PsiTMUpper, `PsiTMExact, `PsiTMTradeoff]


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.22.0


==> anc/python/pointer_chasing.py <==
"""Executable companion to "An Exact Rounds-versus-Queries Trade-off for Pointer Chasing,
Machine-Checked in Lean 4" (arXiv:2510.08577).

Reproduces the computational checks of Appendix A:

  python pointer_chasing.py minimax     # least cost with d rounds, by search over ALL strategies
  python pointer_chasing.py adversary   # the identity adversary against EVERY batch sequence
  python pointer_chasing.py all         # both (default)

Model. An input is a table x : Cells -> [m], Cells = {(j, a) : 0 <= j < k, 0 <= a < m}. A strategy
reads cells in rounds; the cells of a round are chosen from the answers of earlier rounds only.
Depth = number of rounds, cost = number of cells read.

Pointer chasing L_k: a_0 = 0, a_{j+1} = x(j, a_j) for j < k-1; accept iff x(k-1, a_{k-1}) != 0.

Theorem. For 1 <= d <= k the least worst-case cost of a d-round strategy is (k - d) m + d;
with 0 rounds no strategy decides L_k.

Requires Python 3.8+ and nothing else.
"""
from __future__ import annotations

import itertools
import sys
from functools import lru_cache
from typing import Callable, Dict, FrozenSet, List, Optional, Tuple

Cell = Tuple[int, int]
Strategy = Callable[[int, Dict[Cell, int]], List[Cell]]


# ----------------------------------------------------------------------------- the language
def label(x: Dict[Cell, int], k: int) -> bool:
    a = 0
    for j in range(k - 1):
        a = x[(j, a)]
    return x[(k - 1, a)] != 0


def possible_labels(p: Dict[Cell, int], k: int, m: int) -> FrozenSet[bool]:
    """All values L_k takes on inputs extending the partial assignment p. Exact, because a chain
    visits each table once, so the unread cells along any chain can be chosen independently."""
    addrs = {0}
    for j in range(k - 1):
        nxt = set()
        for a in addrs:
            if (j, a) in p:
                nxt.add(p[(j, a)])
            else:
                nxt.update(range(m))
        addrs = nxt
    out = set()
    for a in addrs:
        if (k - 1, a) in p:
            out.add(p[(k - 1, a)] != 0)
        else:
            out.update((False, True))
    return frozenset(out)


def determined(p: Dict[Cell, int], k: int, m: int) -> bool:
    return len(possible_labels(p, k, m)) == 1


def relevant_cells(p: Dict[Cell, int], k: int, m: int) -> List[Cell]:
    """Unread cells on some chain consistent with p; no other cell can affect the label."""
    out, addrs = [], {0}
    for j in range(k):
        out.extend((j, a) for a in sorted(addrs) if (j, a) not in p)
        if j == k - 1:
            break
        nxt = set()
        for a in addrs:
            nxt.update([p[(j, a)]] if (j, a) in p else range(m))
        addrs = nxt
    return out


# ----------------------------------------------------------------------------- exact minimax
def least_cost(k: int, m: int, rounds: int, cap: int) -> Optional[int]:
    """Least B <= cap such that some strategy with at most `rounds` rounds decides L_k reading at
    most B cells on every input; None if there is none. Searches over all strategies."""

    @lru_cache(maxsize=None)
    def win(pf: FrozenSet[Tuple[Cell, int]], r: int, budget: int) -> bool:
        p = dict(pf)
        if determined(p, k, m):
            return True
        if r == 0 or budget == 0:
            return False
        rel = relevant_cells(p, k, m)
        for size in range(1, min(budget, len(rel)) + 1):
            for batch in itertools.combinations(rel, size):
                if all(win(frozenset({**p, **dict(zip(batch, vals))}.items()), r - 1, budget - size)
                       for vals in itertools.product(range(m), repeat=size)):
                    return True
        return False

    for b in range(cap + 1):
        if win(frozenset(), rounds, b):
            return b
    return None


# ----------------------------------------------------------------------------- the adversary
def identity_adversary(strategy: Strategy, k: int, m: int, rounds: int) -> Dict[Cell, int]:
    """Section 6.2. The adversary holds an input x, initially the identity x(j, a) = a, and a
    frontier (t, v), initially (0, 0). When a round's batch contains the frontier cell, it finds
    the first table t' > t not completely read by the end of the round, sets x(t, v) to the least
    unread column w of table t', and moves the frontier to (t', w). Every cell is answered with its
    value in x. Returns all answers given."""
    x = {(j, a): a for j in range(k) for a in range(m)}
    answers: Dict[Cell, int] = {}
    t, v = 0, 0
    for r in range(1, rounds + 1):
        batch = list(dict.fromkeys(strategy(r, dict(answers))))
        if t < k and (t, v) in batch:
            read = set(answers) | set(batch)
            t2 = t + 1
            while t2 < k and all((t2, c) in read for c in range(m)):
                t2 += 1
            w = 0 if t2 == k else min(c for c in range(m) if (t2, c) not in read)
            x[(t, v)] = w
            t, v = t2, w
        for c in batch:
            answers[c] = x[c]
    return answers


def zero_adversary(strategy: Strategy, k: int, m: int, rounds: int) -> Dict[Cell, int]:
    """Control (Section 6.1): like the identity adversary, but every other cell holds 0. A
    completely read table is then constant, and the test below must catch this adversary."""
    x = {(j, a): 0 for j in range(k) for a in range(m)}
    answers: Dict[Cell, int] = {}
    t, v = 0, 0
    for r in range(1, rounds + 1):
        batch = list(dict.fromkeys(strategy(r, dict(answers))))
        if t < k and (t, v) in batch:
            read = set(answers) | set(batch)
            free = [] if t + 1 == k else [c for c in range(m) if (t + 1, c) not in read]
            w = free[0] if free else 0
            x[(t, v)] = w
            t, v = t + 1, w
            while t < k and (t, v) in read:          # the chain runs through read cells
                t, v = t + 1, x[(t, v)]
        for c in batch:
            answers[c] = x[c]
    return answers


def strategy_U(k: int, m: int, d: int) -> Strategy:
    """Section 5: rounds 1..d-1 follow the chain; round d reads the next chain cell and all of
    tables d..k-1."""
    def s(r: int, answers: Dict[Cell, int]) -> List[Cell]:
        a = 0
        for j in range(r - 1):
            a = answers[(j, a)]
        if r < d:
            return [(r - 1, a)]
        return [(d - 1, a)] + [(j, c) for j in range(d, k) for c in range(m)]
    return s


def batch_sequences_below(k: int, m: int, d: int):
    """Every sequence of d batches of fresh cells with total size below (k - d) m + d. Against a
    deterministic adversary every strategy is one such sequence (re-reading only costs more)."""
    bound = (k - d) * m + d
    cells = [(j, a) for j in range(k) for a in range(m)]

    def rec(prefix, used):
        if len(prefix) == d:
            yield list(prefix)
            return
        free = [c for c in cells if c not in used]
        for size in range(0, min(bound - 1 - len(used), len(free)) + 1):
            for b in itertools.combinations(free, size):
                yield from rec(prefix + [list(b)], used | set(b))

    yield from rec([], frozenset())


# ----------------------------------------------------------------------------- the checks
MINIMAX = [(2, 2), (2, 3), (3, 2), (3, 3), (4, 2), (3, 4), (4, 3)]
ADVERSARY = [(1, 2), (1, 3), (2, 2), (2, 3), (2, 4), (3, 2), (3, 3), (4, 2),
             (2, 5), (3, 4), (4, 3), (5, 2), (2, 6), (6, 2)]


def check_minimax() -> bool:
    ok = True
    for k, m in MINIMAX:
        got0 = least_cost(k, m, 0, k * m + k)
        line = [f"k={k} m={m}  d=0: {'none' if got0 is None else got0}"]
        ok &= got0 is None
        for d in range(1, k + 1):
            f = (k - d) * m + d
            got = least_cost(k, m, d, f + 1)
            line.append(f"d={d}: {got} (formula {f})")
            ok &= got == f
        print("  ".join(line), flush=True)
    return ok


def check_adversary() -> bool:
    ok = True
    for k, m in ADVERSARY:
        for d in range(0, k + 1):
            n = 0
            for seq in batch_sequences_below(k, m, d):
                n += 1
                if determined(identity_adversary(lambda r, _a: seq[r - 1], k, m, d), k, m):
                    print(f"  FAIL k={k} m={m} d={d}: {seq}")
                    ok = False
                    break
            print(f"k={k} m={m} d={d}: {n} batch sequences below {(k - d) * m + d}, all undetermined",
                  flush=True)
    for k, m, d in [(2, 2, 1), (2, 3, 1), (3, 2, 1), (3, 3, 2)]:
        caught = any(determined(zero_adversary(lambda r, _a, s=seq: s[r - 1], k, m, d), k, m)
                     for seq in batch_sequences_below(k, m, d))
        print(f"control: zero adversary k={k} m={m} d={d} {'rejected' if caught else 'NOT rejected'}")
        ok &= caught
    for k in range(1, 6):
        for m in range(2, 6):
            for d in range(1, k + 1):
                ans = identity_adversary(strategy_U(k, m, d), k, m, d)
                ok &= determined(ans, k, m) and len(ans) == (k - d) * m + d
    print("tightness: U_d ends determined with exactly (k-d)m+d reads for k <= 5, m <= 5, 1 <= d <= k")
    return ok


if __name__ == "__main__":
    what = sys.argv[1] if len(sys.argv) > 1 else "all"
    good = True
    if what in ("minimax", "all"):
        print("== exhaustive minimax over all strategies")
        good &= check_minimax()
    if what in ("adversary", "all"):
        print("== identity adversary against every batch sequence")
        good &= check_adversary()
    print("ALL CHECKS PASSED" if good else "SOME CHECK FAILED")
    sys.exit(0 if good else 1)

